MARGIN: Uncovering Deep Neural Networks using Graph Signal Analysis

Interpretability has emerged as a crucial aspect of building trust in machine learning systems, aimed at providing insights into the working of complex neural networks that are otherwise opaque to a user. There are a plethora of existing solutions addressing various aspects of interpretability ranging from identifying prototypical samples in a dataset to explaining image predictions or explaining mis-classifications. While all of these diverse techniques address seemingly different aspects of interpretability, we hypothesize that a large family of interepretability tasks are variants of the same central problem which is identifying \emph{relative} change in a model's prediction. This paper introduces MARGIN, a simple yet general approach to address a large set of interpretability tasks MARGIN exploits ideas rooted in graph signal analysis to determine influential nodes in a graph, which are defined as those nodes that maximally describe a function defined on the graph. By carefully defining task-specific graphs and functions, we demonstrate that MARGIN outperforms existing approaches in a number of disparate interpretability challenges.

==> influence_function.py <==
import numpy as np
import networkx as nx
import scipy.sparse as sp

def MARGIN(adj,f,p=1):
    G = nx.Graph(adj)
    degree =  G.degree()
    deg = [1./d[1] for d in degree.items()]
    Dinv = sp.csr_matrix(np.zeros((adj.shape[0],adj.shape[1])))
    idx0,idx1 = np.diag_indices(adj.shape[0])
    Dinv[idx0,idx1] = deg
    A_norm = np.sqrt(Dinv)*adj*np.sqrt(Dinv)

    P = A_norm**p
    M = np.sum(P>0,axis=1,dtype=np.float)

    print('High pass filtering')
    f_0 = np.matrix(f)
    f_1 = (P*f_0)/M
    f_filter = f_1-(P*f_1)/M

    I = np.abs(f_filter)
    I = I/np.max(I)
    return I.A


if __name__ == '__main__':
    from sklearn.neighbors import kneighbors_graph

    x = np.random.randn(100,10)
    adj = kneighbors_graph(x,n_neighbors=10)
    print(adj.shape)
    f = np.random.randn(100,1)
    print(f.shape)
    I = MARGIN(adj,f,p=1)
    print(np.sum(I))

